GAR: Generalized Autoregression for Multi-Fidelity Fusion

In many scientific research and engineering applications where repeated simulations of complex systems are conducted, a surrogate is commonly adopted to quickly estimate the whole system. To reduce the expensive cost of generating training examples, it has become a promising approach to combine the results of low-fidelity (fast but inaccurate) and high-fidelity (slow but accurate) simulations. Despite the fast developments of multi-fidelity fusion techniques, most existing methods require particular data structures and do not scale well to high-dimensional output. To resolve these issues, we generalize the classic autoregression (AR), which is wildly used due to its simplicity, robustness, accuracy, and tractability, and propose generalized autoregression (GAR) using tensor formulation and latent features. GAR can deal with arbitrary dimensional outputs and arbitrary multifidelity data structure to satisfy the demand of multi-fidelity fusion for complex problems; it admits a fully tractable likelihood and posterior requiring no approximate inference and scales well to high-dimensional problems. Furthermore, we prove the autokrigeability theorem based on GAR in the multi-fidelity case and develop CIGAR, a simplified GAR with the exact predictive mean accuracy with computation reduction by a factor of d 3, where d is the dimensionality of the output. The empirical assessment includes many canonical PDEs and real scientific examples and demonstrates that the proposed method consistently outperforms the SOTA methods with a large margin (up to 6x improvement in RMSE) with only a couple high-fidelity training samples.

==> GAR(NIPS2022 CameraReady_v1)_arXiv_v2/cleanFigs.sh <==
find . -name '*.pdf' #print all figures

for i in $(find . -name '*.pdf');
do
    rm "$i"
done;

find . -name '*.eps' #print all figures
for i in $(find . -name '*.eps');
do
    epstopdf "$i"
    rm "$i"
done;

==> cleanFigs.sh <==
find . -name '*.pdf' #print all figures

for i in $(find . -name '*.pdf');
do
    rm "$i"
done;

find . -name '*.eps' #print all figures
for i in $(find . -name '*.eps');
do
    epstopdf "$i"
    rm "$i"
done;
